The chiral transition as an Anderson transition

At low temperature the low-lying QCD Dirac spectrum obeys random matrix statistics. Recently we found that above $T_{c}$ the lowest part of the spectrum consists of localized modes that obey Poisson statistics. An interesting implication of this is that as the system crosses $T_{c}$ from above, the spectral statistics at $\lambda=0$ changes from Poisson to random matrix. Here we study this transition and its possible implications for the finite temperature transition of QCD-like theories.

==> Figs/converter_simple.sh <==
#!/bin/bash

#if [[ $# -eq 0 ]]
#then
#echo "Usage: $0 file1 [file2 ... fileN]"
#exit 1
#fi

filename=$1

#for filename; do
file=${filename%.gp} # Removes file ending ".gp"
file_fig="${file}1.fig"
file_ps="${file}1.tmp.ps"
file_ps_t="${file}1.tmp.ps_t"
file_tex="${file}1.tex"
file_dvi="${file}1.dvi"
file_ps2="${file}1.ps"
#file_epsi="$file.epsi"
file_eps="${file}1.eps"
file_pdf="${file}1.pdf"

rm ${file}1.fig
rm ${file}1.tmp.ps
rm ${file}1.tmp.ps_t
rm ${file}1.tex
rm ${file}1.dvi
rm ${file}1.ps
rm ${file}1.eps
rm ${file}1.pdf

gnuplot $filename

echo ${filename}
mv ${filename%.gp}.fig ${filename%.gp}1.fig
fig2dev -L pstex ${file_fig} ${file_ps}
fig2dev -L pstex_t -p $file_ps $file_fig $file_ps_t

cat >$file_tex <<end-of-file
\documentclass[12pt]{article}
\usepackage{amsmath,amssymb,latexsym}
\usepackage[dvips]{graphicx}
\pagestyle{empty}
%\addtolength{\oddsidemargin}{-1.cm}
\begin{document}
\begin{figure}
\centering
\Large
\input $file_ps_t
\end{figure}
\end{document}

end-of-file

latex $file_tex

dvips $file_dvi -o $file_ps2

ps2eps $file_ps2 

epstopdf $file_eps
#mv $file_epsi $file_eps

#if [[ $? -eq 0 ]]
#then
#mkdir $file
#mv $file.* $file/.
#cp $file/$filename gnuplot_files/.
#cp $file/$file_eps eps_files/.
#cp $file/$file_pdf pdf_files/.
#fi

#done

exit

